rSoccer: A Framework for Studying Reinforcement Learning in Small and Very Small Size Robot Soccer

Reinforcement learning is an active research area with a vast number of applications in robotics, and the RoboCup competition is an interesting environment for studying and evaluating reinforcement learning methods. A known difficulty in applying reinforcement learning to robotics is the high number of experience samples required, being the use of simulated environments for training the agents followed by transfer learning to real-world (sim-to-real) a viable path. This article introduces an open-source simulator for the IEEE Very Small Size Soccer and the Small Size League optimized for reinforcement learning experiments. We also propose a framework for creating OpenAI Gym environments with a set of benchmarks tasks for evaluating single-agent and multi-agent robot soccer skills. We then demonstrate the learning capabilities of two state-of-the-art reinforcement learning methods as well as their limitations in certain scenarios introduced in this framework. We believe this will make it easier for more teams to compete in these categories using end-to-end reinforcement learning approaches and further develop this research area.

==> code/example_env.py <==
import numpy as np
from gym.spaces import Box
from rc_gym.Entities import Ball, Frame, Robot
from rc_gym.ssl.ssl_gym_base import SSLBaseEnv


class SSLExampleEnv(SSLBaseEnv):
    def __init__(self):
        field = 0 # SSL Division A Field
        super().__init__(field_type=0, n_robots_blue=1,
                         n_robots_yellow=0, time_step=0.025)
        n_obs = 4 # Ball x,y and Robot x, y
        self.action_space = Box(low=-1, high=1, shape=(2, ))
        self.observation_space = Box(low=-self.field.length/2,\
            high=self.field.length/2,shape=(n_obs, ))

    def _frame_to_observations(self):
        ball, robot = self.frame.ball, self.frame.robots_blue[0]
        return np.array([ball.x, ball.y, rbt.x, rbt.y])

    def _get_commands(self, actions):
        return [Robot(yellow=False, id=0,
                      v_x=actions[0], v_y=actions[1])]

    def _calculate_reward_and_done(self):
        if self.frame.ball.x > self.field.length / 2 \
            and abs(self.frame.ball.y) < self.field.goal_width / 2:
            reward, done = 1, True
        else:
            reward, done = 0, False
        return reward, done
    
    def _get_initial_positions_frame(self):
        pos_frame: Frame = Frame()
        pos_frame.ball = Ball(x=(self.field.length/2)\
            - self.field.penalty_length, y=0.)
        pos_frame.robots_blue[0] = Robot(x=0., y=0., theta=0,)
        return pos_frame

